Electronic manifolds for extrapolative alloy discovery

This study presents a computationally efficient framework for accelerated alloy discovery that uses the non-interacting electron density to capture intrinsic structure-property relationships in refractory high-entropy alloys (HEAs). Unlike state-of-the-art approaches relying on expensive, self-consistent density functional theory calculations, our method employs the non-interacting electron density as the primary structural descriptor. By extracting physical features through directionally resolved two-point spatial correlations and compressing them via Principal Component Analysis, we efficiently map the design space. Coupling these descriptors with Bayesian active learning, we achieve a normalized mean absolute error (NMAE) of <2% for the bulk modulus of Al-Nb-Ti-Zr alloys using only 10 training samples (<0.2% of the dataset). Furthermore, we demonstrate that the model learns an electronic packing manifold that is transferable within the refractory BCC alloy family. Validated on a distinct 7-component refractory system (Mo-Nb-Ta-Ti-V-W-Zr) containing four elements entirely absent from the training data, the framework enables zero-shot transfer within the refractory BCC alloy class. Moreover, by augmenting the base model with just 20 samples from the target domain, we achieve high-fidelity predictions (NMAE<3%) for 7-component alloys, reducing data acquisition costs by orders of magnitude compared to standard workflows. A controlled comparison confirms that composition-based descriptors under the identical pipeline do not reach the same accuracy threshold within the same sample budget, establishing that the spatial autocorrelation encoding of the non-interacting electron density provides information beyond elemental composition statistics alone.

==> anc/SuppInfo.tex <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%This is the LaTeX ARTICLE template for RSC journals
%Copyright The Royal Society of Chemistry 2016
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\documentclass[twoside,twocolumn,9pt]{article}
\usepackage{extsizes}
\usepackage[super,sort&compress,comma]{natbib} 
\usepackage[version=3]{mhchem}
\usepackage[left=1.5cm, right=1.5cm, top=1.785cm, bottom=2.0cm]{geometry}
\usepackage{balance}
\usepackage{mathptmx}
\usepackage{sectsty}
\usepackage{graphicx} 
\usepackage{lastpage}
\usepackage[format=plain,justification=justified,singlelinecheck=false,font={stretch=1.125,small,sf},labelfont=bf,labelsep=space]{caption}
\usepackage{float}
\usepackage{fancyhdr}
\usepackage{fnpos}
\usepackage[english]{babel}
\addto{\captionsenglish}{%
  \renewcommand{\refname}{Notes and references}
}
\usepackage{comment}
\usepackage{array}
\usepackage{droidsans}
\usepackage{charter}
\usepackage[T1]{fontenc}
\usepackage[usenames,dvipsnames]{xcolor}
\usepackage{setspace}
\usepackage[compact]{titlesec}
\usepackage{hyperref}
\usepackage{booktabs}
\usepackage{multirow}
\usepackage{amssymb}
%%%Please don't disable any packages in the preamble, as this may cause the template to display incorrectly.%%%
\usepackage{placeins}
\newcommand{\beginsupplement}{%
    \setcounter{figure}{0}%
    \renewcommand{\thefigure}{S\arabic{figure}}%
    \setcounter{table}{0}%
    \renewcommand{\thetable}{S\arabic{table}}%
}

\usepackage{epstopdf}%This line makes .eps figures into .pdf - please comment out if not required.

\definecolor{cream}{RGB}{222,217,201}

\begin{document}
\onecolumn

\pagestyle{fancy}
\thispagestyle{plain}
\fancypagestyle{plain}{
%%%HEADER%%%
\renewcommand{\headrulewidth}{0pt}
}
%%%END OF HEADER%%%

%%%PAGE SETUP - Please do not change any commands within this section%%%
\makeFNbottom
\makeatletter
\renewcommand\LARGE{\@setfontsize\LARGE{15pt}{17}}
\renewcommand\Large{\@setfontsize\Large{12pt}{14}}
\renewcommand\large{\@setfontsize\large{10pt}{12}}
\renewcommand\footnotesize{\@setfontsize\footnotesize{7pt}{10}}
\makeatother

\renewcommand{\thefootnote}{\fnsymbol{footnote}}
\renewcommand\footnoterule{\vspace*{1pt}% 
\color{cream}\hrule width 3.5in height 0.4pt \color{black}\vspace*{5pt}} 
\setcounter{secnumdepth}{5}

\makeatletter 
\renewcommand\@biblabel[1]{#1}            
\renewcommand\@makefntext[1]% 
{\noindent\makebox[0pt][r]{\@thefnmark\,}#1}
\makeatother 
\renewcommand{\figurename}{\small{Fig.}~}
\sectionfont{\sffamily\Large}
\subsectionfont{\normalsize}
\subsubsectionfont{\bf}
\setstretch{1.125} %In particular, please do not alter this line.
\setlength{\skip\footins}{0.8cm}
\setlength{\footnotesep}{0.25cm}
\setlength{\jot}{10pt}
\titlespacing*{\section}{0pt}{4pt}{4pt}
\titlespacing*{\subsection}{0pt}{15pt}{1pt}
%%%END OF PAGE SETUP%%%

%%%FOOTER%%%
\fancyfoot{}
\fancyfoot[LO,RE]{\vspace{-7.1pt}\includegraphics[height=9pt]{head_foot/LF}}
\fancyfoot[CO]{\vspace{-7.1pt}\hspace{13.2cm}\includegraphics{head_foot/RF}}
\fancyfoot[CE]{\vspace{-7.2pt}\hspace{-14.2cm}\includegraphics{head_foot/RF}}
\fancyfoot[RO]{\footnotesize{\sffamily{1--\pageref{LastPage} ~\textbar  \hspace{2pt}\thepage}}}
\fancyfoot[LE]{\footnotesize{\sffamily{\thepage~\textbar\hspace{3.45cm} 1--\pageref{LastPage}}}}
\fancyhead{}
\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}
\setlength{\arrayrulewidth}{1pt}
\setlength{\columnsep}{6.5mm}
\setlength\bibsep{1pt}


\makeatother
%%%END OF FIGURE SETUP%%%

%%%TITLE, AUTHORS AND ABSTRACT%%%
\vspace{1em}
\sffamily
\noindent\large{\textbf{Supplementary Information:} Universal electronic manifolds for extrapolative alloy discovery} \\%Accelerated extrapolative alloy discovery using pseudo electron densities
%\vspace{-0.3cm} & \vspace{-0.3cm} \\

   \noindent{Pranoy Ray\textit{$^{a, b}$}, Sayan Bhowmik\textit{$^{c}$}, Phanish Suryanarayana\textit{$^{b, d}$}, Surya R. Kalidindi\textit{$^{a, b}$} and Andrew J. Medford\textit{$^{c\dag}$}} \\%Author names go here instead of "Full name", etc. $^{\ast}$


%%%END OF TITLE, AUTHORS AND ABSTRACT%%%

%%%FONT SETUP - please do not change any commands within this section
\renewcommand*\rmdefault{bch}\normalfont\upshape
\rmfamily
\section*{}
\vspace{-1cm}

\footnotetext{\textit{$^{a}$~George W. Woodruff School of Mechanical Engineering, Georgia Institute of Technology, Atlanta, GA, USA}}
\footnotetext{\textit{$^{b}$~School of Computational Science and Engineering, Georgia Institute of Technology, Atlanta, GA, USA}}
\footnotetext{\textit{$^{c}$~School of Chemical and Biomolecular Engineering, Georgia Institute of Technology, Atlanta, GA, USA}}
\footnotetext{\textit{$^{d}$~School of Civil and Environmental Engineering, Georgia Institute of Technology, Atlanta, GA, USA}}
\footnotetext{\dag~Corresponding Author: ajm@gatech.edu}

\section*{Supplementary Information}

\beginsupplement % Activate the supplementary numbering here

\begin{comment}
\begin{figure*}[h]
\centering
\includegraphics[width=0.95\textwidth]{figures/PCrelaxed.png} 
\caption{\label{fig:manifold_topology} Principal Component scores for the relaxed (a) VASP and (b) MACE structures. The unrelaxed SQS data forms a continuous, dense simplex, whereas the relaxed structures fracture into disjoint, and distinct element-specific arms due to strain-induced geometric distortions. The smooth topology of the unrelaxed manifold acts as a canonical reference state, facilitating superior GPR performance by minimizing the high-variance geometric noise introduced by relaxation.}
\end{figure*}
\end{comment}

\begin{figure*}[h]
\centering
\includegraphics[width=0.70\textwidth]{figures/PC123.png} 
\caption{\label{fig:manifold_topology} Principal Component scores (colored by the respective properties) for the relaxed (a, b) SQS (unrelaxed), (c, d) VASP (relaxed), and (e, f) MACE (relaxed) structures of $\mathcal{D}_4$. The unrelaxed SQS data forms a continuous, dense simplex, whereas the relaxed structures fracture into disjoint, and distinct element-specific arms due to strain-induced geometric distortions. The smooth topology of the unrelaxed manifold acts as a canonical reference state, facilitating superior GPR performance by minimizing the high-variance geometric noise introduced by relaxation.}
\end{figure*}

\begin{figure*}[h]
    \centering
    \includegraphics[width=0.95\textwidth]{figures/PC47.png}
    \caption{\textbf{Principal Component analysis of the combined compositional space.} (a) The 2D projection of the pseudo-density feature vectors for both the training domain ($\mathcal{D}_4$) and the extrapolation domain ($\mathcal{D}_7$). (b) The same projection colored by Bulk Modulus. The overlap of the two datasets in the PC space confirms that the 7-component system does not occupy a distinct, disjoint region of the feature manifold, explaining the success of the extrapolative predictions.}
    \label{fig:supp1}
\end{figure*}

\begin{figure*}[h]
    \centering
    \includegraphics[width=0.95\textwidth]{figures/parity47random.png}
    \caption{\textbf{Uncertainty quantification validation for extrapolation.} (a) Parity plot and (b) uncertainty calibration histogram for the 7-component predictions. The well-calibrated uncertainty estimates indicate that the active learning acquisition function can effectively identify high-value candidates even in the unexplored extrapolation regime.}
    \label{fig:supp2}
\end{figure*}

\begin{figure*}[h]
    \centering
    \includegraphics[width=0.95\textwidth]{figures/parity567combo.png}
    \caption{\textbf{Zero-shot extrapolative performance.} Predictions for 5, 6, and 7-component alloys using the base model actively trained exclusively on a budget of 200 samples from the quaternary $\mathcal{D}_4$ system, with \textit{no} exposure to Mo, Ta, V, or W. The preservation of the correlation trend ($y=x$) confirms that the physics of the refractory BCC manifold is learned solely from the lower-order system. These zero-shot predictions serve as the prior for the few-shot adaptation shown in the main text (Figure \ref{fig:parity567}).}
    \label{fig:supp3}
\end{figure*}

\FloatBarrier 

\end{document}

